Nature vs. nurture: a Bayesian framework for assessing apparent correlations between planetary orbital properties and stellar ages

Many exoplanets have orbital characteristics quite different from those seen in our own solar system, including planets locked in orbital resonances and planets on orbits that are elliptical or highly inclined from their host star's spin axis. It is debated whether the wide variety in system architecture is primarily due to differences in formation conditions (nature) or due to evolution over time (nurture). Identifying trends between planetary and stellar properties, including stellar age, can help distinguish between these competing theories and offer insights as to how planets form and evolve. However, it can be challenging to determine whether observed trends between planetary properties and stellar age are driven by the age of the system -- pointing to evolution over time being an important factor -- or other parameters to which the age may be related, such as stellar mass or stellar temperature. The situation is complicated further by the possibilities of selection biases, small number statistics, uncertainties in stellar age, and orbital evolution timescales that are typically much shorter than the range of observed ages. Here we develop a Bayesian statistical framework to assess the robustness of such observed correlations and to determine whether they are indeed due to evolutionary processes, are more likely to reflect different formation scenarios, or are merely coincidental. We apply this framework to reported trends between stellar age and 2:1 orbital resonances, spin-orbit misalignments, and hot Jupiters' orbital eccentricities. We find strong support for the nurture hypothesis only in the final case.

==> anc/Table3.txt <==
Title: Nature vs. nurture: a Bayesian framework for assessing apparent 
       correlations between planetary orbital properties and stellar ages 
Authors: Safsten E.D., Dawson R.I., Wolfgang A. 
Table: Planetary and stellar data
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label  Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---       Name   Planet identifier
  18- 24 F7.5   ---       e      Eccentricity
  26- 31 F6.4   ---     e_e      Lower error in e
  33- 38 F6.4   ---     E_e      Upper error in e
  40- 45 F6.3   Gyr       t*     Stellar age
  47- 53 F7.5   AU        a      Planetary semi-major axis
  55- 60 F6.3   Mjup      Mp     Planetary mass
  62- 72 F11.9  Rjup      Rp     Planetary radius
  74- 78 F5.3   solMass   M*     Stellar mass  
      80 A1     ---       Ecc?   [*] Indicates an eccentric orbit (1)
--------------------------------------------------------------------------------
Note (1): Blank indicates a circular orbit. We consider a planet to have an
          eccentric orbit if it has e > 0 at the 3{sigma} level. There are two 
          planets, tau Boo b and WASP-10 b, that would have been classified as 
          eccentric based on the data from exoplanet.eu, but which we classified
          as circular based on more recent data.  Additionally, we classified 
          WASP-18 b as circular because its measured eccentricity is thought to 
          be due to a tidal bulge.
--------------------------------------------------------------------------------
CoRoT-16 b       0.33    0.1    0.1     6.73  0.0618   0.535 1.17        1.098 * 
CoRoT-20 b       0.562   0.013  0.013   0.1   0.0902   4.24  0.84        1.14  * 
CoRoT-23 b       0.16    0.017  0.017   7.2   0.0477   2.8   1.08        1.14  * 
EPIC 228754001 b 0.29    0.049  0.049   5.5   0.0916   0.495 1.089       1.19  * 
HAT-P-13 b       0.0142  0.0044 0.0044  5.    0.0426   0.85  1.28        1.22  * 
HAT-P-14 b       0.095   0.011  0.011   1.3   0.0594   2.2   1.2         1.386 * 
HAT-P-16 b       0.036   0.004  0.004   2.    0.0413   4.193 1.289       1.218 * 
HAT-P-2 b        0.5171  0.0033 0.0033  2.7   0.0674   8.74  0.951       1.34  * 
HAT-P-20 b       0.015   0.0005 0.0005  6.7   0.0361   7.246 0.867       0.756 * 
HAT-P-21 b       0.228   0.016  0.016  10.2   0.0494   4.063 1.024       0.947 * 
HAT-P-31 b       0.245   0.0045 0.0045  3.17  0.055    2.171 1.07        1.218 * 
HAT-P-34 b       0.441   0.052  0.052   1.7   0.0677   3.328 1.107       1.36  * 
HATS-22 b        0.079   0.026  0.026   4.6   0.05025  2.74  0.953       0.759 * 
HATS-41 b        0.38    0.11   0.11    1.34  0.0583   9.7   1.33        1.496 * 
HD 103720 b      0.086   0.024  0.024   3.8   0.0498   0.62  1.054832794 0.794 * 
HD 118203 b      0.2943  0.0298 0.0342  4.6   0.07     2.14  1.05        1.23  * 
HD 185269 b      0.3     0.04   0.04    4.2   0.077    0.94  1.225284505 1.28  * 
HD 217107 b      0.132   0.005  0.005   7.32  0.073    1.33  1.074193065 1.02  * 
HD 285507 b      0.086   0.019  0.019   0.625 0.0729   0.917 0.910046975 0.734 * 
HD 68988 b       0.1249  0.0087 0.0087  6.78  0.0704   1.86  1.085486365 1.2   * 
Kepler-74 b      0.287   0.062  0.062   2.9   0.084    0.68  1.32        1.4   * 
Kepler-75 b      0.569   0.01   0.01    6.    0.08     9.9   1.03        0.88  * 
Kepler-91 b      0.066   0.017  0.013   4.86  0.072    0.73  1.384       1.31  * 
TOI 172          0.3805  0.0092 0.0092  7.5   0.0913   5.41  0.965       1.124 * 
TOI-150 b        0.145   0.025  0.025   4.4   0.0643   1.72  1.38        1.249 * 
WASP-14 b        0.087   0.002  0.002   0.75  0.036    7.341 1.281       1.211 * 
WASP-140 b       0.047   0.0035 0.0035  1.6   0.0323   2.44  1.44        0.9   * 
WASP-162 b       0.434   0.05   0.05    1.    0.0871   5.2   1.          0.95  * 
WASP-38 b        0.0321  0.0044 0.0044  5.    0.07551  2.712 1.079       1.216 * 
WASP-6 b         0.054   0.015  0.015  11.    0.0421   0.503 1.224       0.888 * 
WASP-8 b         0.31    0.0024 0.0024  4.    0.0801   2.244 1.038       1.033 * 
WASP-89 b        0.193   0.009  0.009   1.3   0.0427   5.9   1.04        0.92  * 
XO-3 b           0.26    0.017  0.017   2.82  0.0454  11.79  1.217       1.41  * 
tau Boo b        0.0787  0.0246 0.0382  2.52  0.046    5.84  1.06        1.3     
WASP-10 b        0.057   0.005  0.005   0.8   0.0371   3.16  1.08        0.71    
WASP-18 b        0.0088  0.0012 0.0012  0.63  0.02047 10.43  1.165       1.24    
51 Peg b         0.0069  0.0066 0.0069  4.    0.052    0.47  1.9         1.11    
BD-10 3166 b     0.0104  0.0192 0.0104  4.18  0.046    0.46  1.03        0.99    
CoRoT-12 b       0.07    0.042  0.042   6.3   0.04016  0.917 1.44        1.078   
CoRoT-19 b       0.047   0.045  0.045   5.    0.0518   1.11  1.29        1.21    
CoRoT-27 b       0.065   0.065  0.      4.21  0.0476  10.39  1.007       1.05    
CoRoT-28 b       0.047   0.038  0.055  12.    0.059    0.484 0.955       1.01    
CoRoT-29 b       0.082   0.081  0.081   4.5   0.039    0.85  0.9         0.976   
CoRoT-30 b       0.007   0.031  0.031   3.    0.0844   2.9   1.009       0.98    
CoRoT-31 b       0.02    0.02   0.33    4.7   0.0586   0.84  1.46        1.25    
CoRoT-5 b        0.09    0.04   0.04    6.9   0.04947  0.467 1.33        1.      
HAT-P-1 b        0.067   0.067  0.      3.6   0.05561  0.525 1.319       1.151   
HAT-P-22 b       0.016   0.009  0.009  12.4   0.0414   2.147 1.08        0.916   
HAT-P-23 b       0.106   0.044  0.044   4.    0.0232   2.09  1.368       1.13    
HAT-P-24 b       0.067   0.024  0.024   2.8   0.0465   0.685 1.242       1.191   
HAT-P-25 b       0.032   0.032  0.      3.2   0.0466   0.567 1.19        1.01    
HAT-P-27 b       0.078   0.047  0.047   4.4   0.0403   0.66  1.055       0.945   
HAT-P-28 b       0.051   0.033  0.033   6.1   0.0434   0.626 1.212       1.025   
HAT-P-29 b       0.095   0.047  0.047   2.2   0.0667   0.778 1.107       1.207   
HAT-P-30 b       0.035   0.024  0.024   1.    0.0419   0.711 1.34        1.18    
HAT-P-32 b       0.0072  0.0064 0.07    3.8   0.0343   0.86  1.789       1.176   
HAT-P-33 b       0.148   0.081  0.081   2.4   0.0503   0.763 1.827       1.403   
HAT-P-35 b       0.025   0.018  0.018   3.5   0.0498   1.054 1.332       1.236   
HAT-P-36 b       0.063   0.032  0.032   6.6   0.0238   1.832 1.264       1.022   
HAT-P-37 b       0.058   0.038  0.038   3.6   0.0379   1.169 1.178       0.929   
HAT-P-44 b       0.072   0.071  0.071   8.9   0.0507   0.392 1.28        0.939   
HAT-P-45 b       0.049   0.063  0.063   2.    0.0452   0.892 1.426       1.259   
HAT-P-46 b       0.123   0.12   0.12    2.5   0.0577   0.493 1.284       1.284   
HAT-P-52 b       0.047   0.047  0.      9.4   0.03694  0.819 1.009       0.887   
HAT-P-54 b       0.074   0.074  0.      3.9   0.04117  0.76  0.944       0.645   
HAT-P-67 b       0.24    0.12   0.12    1.24  0.06505  0.34  2.085       1.642   
HATS-1 b         0.12    0.092  0.092   6.    0.0444   1.855 1.302       0.986   
HATS-12 b        0.085   0.085  0.      2.36  0.04795  2.38  0.514       1.49    
HATS-19 b        0.3     0.1    0.1     3.94  0.0589   0.427 1.66        1.303   
HATS-30 b        0.048   0.048  0.048   2.3   0.04354  0.706 1.175       1.093   
HATS-33 b        0.08    0.08   0.      3.    0.03727  1.192 1.23        1.062   
HATS-4 b         0.013   0.013  0.016   2.1   0.0362   1.323 1.02        1.001   
HATS-56 b        0.019   0.019  0.      1.894 0.06043  0.602 1.688       1.573   
HATS-57 b        0.028   0.028  0.      2.5   0.03493  3.147 1.13        1.026   
HATS-59 b        0.129   0.049  0.049   4.3   0.06112  0.806 1.126       1.038   
HATS-60 b        0.04    0.04   0.      7.53  0.0471   0.65  1.194       1.1     
HATS-61 b        0.008   0.     0.008   8.93  0.07904  3.4   1.201       1.075   
HATS-64 b        0.001   0.001  0.      1.86  0.0656   0.93  1.674       1.562   
HATS-65 b        0.006   0.006  0.      1.42  0.04511  0.793 1.479       1.269   
HATS-66 b        0.008   0.008  0.      2.29  0.04709  5.5   1.5         1.406   
HATS-67 b        0.014   0.014  0.      0.44  0.03036  1.477 1.694       1.44    
HATS-68 b        0.005   0.005  0.      3.14  0.05053  1.286 1.284       1.337   
HATS-69 b        0.013   0.013  0.      8.    0.03211  0.577 0.945       0.892   
HD 102956 b      0.048   0.027  0.027   2.3   0.081    0.96  1.329909483 1.68    
HD 103774 b      0.09    0.04   0.04    1.05  0.07     0.367 1.21740148  1.335   
HD 149143 b      0.0123  0.0093 0.0115  7.6   0.052    1.33  1.05        1.1     
HD 179949 b      0.0104  0.0099 0.0104  2.05  0.045    0.92  1.05        1.28    
HD 187123 b      0.01    0.006  0.006   5.33  0.0426   0.52  1.254643052 1.06    
HD 189733 b      0.0041  0.002  0.002   0.6   0.03142  1.142 1.138       0.8     
HD 202772 A b    0.047   0.033  0.05    1.8   0.0519   1.008 1.562       1.703   
HD 209458 b      0.0082  0.0082 0.0078  4.    0.04747  0.69  1.38        1.148   
HD 212301 b      0.0147  0.0147 0.0365  5.9   0.036    0.4   1.07        1.05    
HD 2638 b        0.0407  0.0351 0.0407  3.    0.044    0.48  1.04        0.93    
HD 330075 b      0.0187  0.0684 0.0187  6.21  0.039    0.62  1.06        0.95    
HD 63454 b       0.0177  0.0203 0.0177  1.    0.036    0.39  1.06        0.8     
HD 75289 b       0.0211  0.0217 0.0211  4.96  0.046    0.47  1.03        1.05    
HD 83443 b       0.007   0.0135 0.007   2.94  0.0406   0.4   1.04        0.9     
HD 86081 b       0.0575  0.108  0.0501  6.21  0.039    1.5   1.08        1.21    
HIP 91258 b      0.024   0.014  0.014   2.4   0.057    1.068 1.098310046 0.95    
K2-140 b         0.12    0.046  0.056   9.8   0.068    0.93  1.21        0.96    
K2-260 b         0.134   0.092  0.124   1.9   0.0407   1.39  1.552       1.39    
KELT-4 A b       0.03    0.021  0.016   4.38  0.04321  0.884 1.706       1.204   
KELT-6 b         0.029   0.016  0.016   4.9   0.08     0.442 1.18        1.126   
KELT-8 b         0.035   0.025  0.05    5.4   0.04571  0.874 1.86        1.211   
Kepler-12 b      0.01    0.01   0.      4.    0.0556   0.431 1.695       1.166   
Kepler-17 b      0.011   0.011  0.      1.78  0.02591  2.45  1.312       1.16    
Kepler-412 b     0.0038  0.0032 0.0087  5.1   0.02959  0.939 1.325       1.167   
Kepler-43 b      0.025   0.025  0.      2.8   0.0449   3.23  1.2         1.32    
Kepler-433 b     0.119   0.079  0.079   2.67  0.059    2.82  1.45        2.82    
Kepler-435 b     0.114   0.077  0.077   2.25  0.0948   0.84  1.99        1.538   
Kepler-44 b      0.021   0.021  0.      6.95  0.0455   1.02  1.24        1.19    
Kepler-7 b       0.1     0.1    0.1     3.5   0.06246  0.433 1.614       1.36    
Pr 0211 b        0.017   0.01   0.01    0.79  0.03184  1.88  1.147932575 0.935   
PSR 1719-14 b    0.06    0.06   0.     12.5   0.0044   1.    0.4         1.4     
ups And b        0.01186 0.006  0.006   3.8   0.059    0.62  1.287415088 1.27    
WASP-119 b       0.058   0.058  0.      8.    0.0363   1.23  1.4         1.02    
WASP-124 b       0.017   0.017  0.      2.1   0.0499   0.6   1.24        1.07    
WASP-129 b       0.096   0.096  0.      1.    0.0628   1.    0.93        1.      
WASP-143 b       0.0007  0.0007 0.      1.9   0.049    0.725 1.234       1.087   
WASP-151 b       0.      0.     0.003   5.1   0.055    0.31  1.13        1.077   
WASP-153 b       0.      0.     0.009   4.    0.048    0.39  1.55        1.336   
WASP-164 b       0.      0.     0.09    4.08  0.02818  2.13  1.128       0.946   
WASP-168 b       0.      0.     0.09    1.    0.0519   0.42  1.5         1.08    
WASP-17 b        0.028   0.018  0.015   3.    0.0515   0.486 1.991       1.2     
WASP-19 b        0.0046  0.0044 0.0044 11.5   0.01616  1.114 1.395       0.904   
WASP-28 b        0.046   0.03   0.03    5.    0.04469  0.907 1.213       1.021   
WASP-43 b        0.0035  0.0025 0.0025  0.4   0.01526  2.052 1.036       0.717   
WASP-50 b        0.009   0.006  0.006   8.1   0.02913  1.437 1.138       0.861   
WTS-1 b          0.1     0.1    0.      2.5   0.047    4.01  1.49        1.2     
XO-2N b          0.045   0.024  0.024   2.    0.0369   0.62  0.973       0.98    

